Energy Flow in Particle Collisions

In this thesis, I introduce a new bottom-up approach to quantum field theory and collider physics, beginning from the observable energy flow: the energy distribution produced by particle collisions. First, I establish a metric space for collision events by comparing their energy flows. I unify many ideas spanning multiple decades, such as observables and jets, as simple geometric objects in this new space. Second, I develop a basis of observables by systematically expanding in particle energies and angles, encompassing many existing observables and uncovering new analytic structures. I highlight how the traditional criteria for theoretical calculability emerge as consistency conditions, due to the redundancy of describing an event using particles rather than its energy flow. Finally, I propose a definition of particle type, or flavor, which makes use of only observable information. This definition requires refining the notion of flavor from a per-event label to a statistical category, and I showcase its direct experimental applicability at colliders. Throughout, I synthesize concepts from particle physics with ideas from statistics and computer science to expand the theoretical understanding of particle interactions and enhance the experimental capabilities of collider data analysis techniques.

==> figures/compress.sh <==
for f in $(ls); do
    if [[ $f = *".pdf" ]]; then
        echo "Compressing $f"
        mv $f $f.old
        ps2pdf $f.old $f
        rm $f.old
    fi
done 


==> graphs/sync.sh <==
cp -v line.pdf      0_1_1.pdf
cp -v dot.pdf       1_0_1.pdf
cp -v box.pdf       4_4_1.pdf
cp -v box2.pdf      4_5_8.pdf
cp -v pentagon.pdf  5_5_1.pdf
cp -v hexagon.pdf   6_6_3.pdf
cp -v heptagon.pdf  7_7_5.pdf
cp -v doublebox.pdf 4_8_1.pdf

command="rsync -a *_*_*.pdf logo.pdf ~/Dropbox/Research/JetNNs/Energy_Flow/EnergyFlow/graphs/"
echo $command
eval $command

